A Performance Study of Horizontally Explicit Vertically Implicit (HEVI) Time-Integrators for Non-Hydrostatic Atmospheric Models

We conduct a thorough study of different forms of horizontally explicit and vertically implicit (HEVI) time-integration strategies for the compressible Euler equations on spherical domains typical of nonhydrostatic global atmospheric applications. We compare the computational time and complexity of two nonlinear variants (NHEVI-GMRES and NHEVI-LU) and a linear variant (LHEVI). We report on the performance of these three variants for a number of additive Runge-Kutta Methods ranging in order of accuracy from second through fifth, and confirm the expected order of accuracy of the HEVI methods for each time-integrator. To gauge the maximum usable time-step of each HEVI method, we run simulations of a nonhydrostatic baroclinic instability for 100 days and then use this time-step to compare the time-to-solution of each method. The results show that NHEVI-LU is 2x faster than NHEVI-GMRES, and LHEVI is 5x faster than NHEVI-LU, for the idealized cases tested. The baroclinic instability and inertia-gravity wave simulations indicate that the optimal choice of time-integrator is LHEVI with either second or third order schemes, as both schemes yield similar time to solution and relative L2 error at their maximum usable time-steps. In the future, we will report on whether these results hold for more complex problems using, e.g., real atmospheric data and/or a higher model top typical of space weather applications.

==> figures/Time_Integrators/TI_Methods_Time_to_Solution.m <==
%---------------------------------------------------------------------%
%Written by F.X. Giraldo on 9/2023
%           Department of Applied Mathematics
%           Naval Postgraduate School
%           Monterey, CA 93943-5216
%
%For the HEVI Paper
%---------------------------------------------------------------------%
clear all; 
close all;

%Ordered as NHEVI-GMRES, NHEVI-LU, and LHEVI update dt=5
Time=[
    1793, 502,   163; %ARK232b
    %2300, 640,   225; %ARK343
    1884, 515,   172; %ARS343
    2919, 791,   245; %ARK465
    4399, 1210,  373];%ARK587 Kennedy-Carpenter 2019 called ARK548
    %9838, 564,   743;%ARK453

%Labels
X = categorical({'NHEVI-GMRES','NHEVI-LU','LHEVI'});
X = reordercats(X,{'NHEVI-GMRES','NHEVI-LU','LHEVI'});
b=bar(X,Time,'FaceColor','flat');
% for k = 1:size(Time,1)
%     b(k).CData = 2*k;
% end

% legend('ARK2','ARK3','ARS343','ARK453','ARK4');
%legend('ARK(2,3,2)','ARK(3,4,3)','ARS(3,4,3)','ARK(5,6,4)','ARK(7,8,5)');
legend('ARK2','ARS3','ARK4','ARK5');
%xlabel('Problem Size (GB)','FontSize',18);
ylabel('Time in seconds','FontSize',18);

set(gca, 'FontSize', 18);
set(gca,'YScale','log')

ax = gca;
ax.XGrid = 'off';
ax.YGrid = 'on';

